Enhancing predictive capabilities in fusion burning plasmas through surrogate-based optimization in core transport solvers

This work presents the PORTALS framework, which leverages surrogate modeling and optimization techniques to enable the prediction of core plasma profiles and performance with nonlinear gyrokinetic simulations at significantly reduced cost, with no loss of accuracy. The efficiency of PORTALS is benchmarked against standard methods, and its full potential is demonstrated on a unique, simultaneous 5-channel (electron temperature, ion temperature, electron density, impurity density and angular rotation) prediction of steady-state profiles in a DIII-D ITER Similar Shape plasma with GPU-accelerated, nonlinear CGYRO. This paper also provides general guidelines for accurate performance predictions in burning plasmas and the impact of transport modeling in fusion pilot plants studies.

==> References/solve_references.py <==
import re

def remove_field_with_nested_braces(text, field):
    """
    Remove a field from a BibTeX entry, handling nested curly braces.
    
    :param text: The BibTeX entry as a string.
    :param field: The field name to remove (e.g., "note").
    :return: The BibTeX entry with the specified field removed.
    """
    pattern = rf'\s*{field}\s*=\s*\{{'
    while True:
        # Find the beginning of the field
        start = text.find(pattern)
        if start == -1:
            # Field not found, stop processing
            break
        
        # Initialize brace counting
        brace_count = 0
        index = start
        while index < len(text):
            if text[index] == '{':
                brace_count += 1
            elif text[index] == '}':
                brace_count -= 1
            
            # Once all braces are closed, we've found the end of the field
            if brace_count == 0:
                # Remove the field
                end = index + 1
                text = text[:start] + text[end:]
                break
            
            index += 1
    
    return text


def remove_fields_and_fix_duplicates(file_in_path, file_out_path,n_max=15):
    # the original file
    with open(file_in_path, 'r', encoding='utf-8', errors='ignore') as file:
        content = file.read()

    # Remove non-UTF-8 characters
    content_cleaned = re.sub(r'[^\x00-\x7F]+', '', content)

    # Split the content into individual references
    references = re.split(r'(?<=\},)', content_cleaned)

    # Create a dictionary to keep track of reference names and their counts
    reference_counts = {}

    # Iterate over each reference
    for i in range(len(references)):
        # Extract the reference name
        match = re.search(r'@.*\{([^,]*),', references[i])
        if match:
            reference_name = match.group(1)
            # If the reference name is found in the dictionary, increment its count
            if reference_name in reference_counts:
                print(f'\t- Duplicate reference name found: {reference_name}')
                reference_counts[reference_name] += 1
                # Append the count to the reference name
                new_reference_name = f'{reference_name}_{reference_counts[reference_name]}'
                references[i] = references[i].replace(reference_name, new_reference_name, 1)
            else:
                reference_counts[reference_name] = 0

        # Remove the keywords, urldate fields and notes
        for key in ['keywords', 'urldate', 'note']:
            references[i] = remove_field_with_nested_braces(references[i], key)

        # Extract the author field
        author_match = re.search(r'\s*author\s*=\s*{([^}]*)}(,|\s*})', references[i])
        if author_match:
            authors = author_match.group(1).split(' and ')
            if len(authors) > 15:
                # Keep the first 15 authors and replace the rest with 'and others'
                new_authors = ' and '.join(authors[:15]) + ' and others'
                references[i] = references[i].replace(author_match.group(1), new_authors)
                print(f'Author list truncated for reference: {reference_name}')

    # Join the modified references back into a single string
    content_modified = ''.join(references)

    # Write the modified content back to the file
    with open(file_out_path, 'w', encoding='utf-8') as file:
        file.write(content_modified)

paper = 'PORTALS'

# Replace 'your_bibtex_file.bib' with the path to your BibTeX file
remove_fields_and_fix_duplicates('/Users/pablorf/Dropbox (MIT)/Apps/Overleaf/PORTALS paper/References/references.bib','/Users/pablorf/Dropbox (MIT)/Apps/Overleaf/PORTALS paper/References/references_fixed.bib')
